SMORE: Stability-Promoting Mesh-Agnostic Model Reduction for Time-Dependent PDEs

High-fidelity simulations of time-dependent partial differential equations (PDEs) are computationally expensive, motivating data-driven reduced-order surrogates for many-query tasks such as uncertainty quantification, design optimization, data assimilation, and optimal control. However, existing surrogate models often exhibit poor temporal stability, which can lead to unstable rollouts and exploding gradients during backpropagation, especially in multistep long-horizon forecasting. To address this, we propose SMORE, a mesh-agnostic framework for model order reduction of time-dependent PDEs. Its latent dynamics are trained with Lyapunov-guided stability regularization, which promotes stable long-horizon rollouts. We provide theoretical guarantees under the stated structural assumptions. Beyond forecasting PDE evolution, the learned latent dynamics, which are interpretable and linear or linear-quadratic, could bring benefits for downstream tasks such as data assimilation and optimal control. Moreover, our framework is capable of predicting continuous PDE solution fields from sparse measurements of the initial condition. We evaluate SMORE on a range of problems, including wave propagation, the Navier-Stokes equations, and the shallow water equations. Our results show that it improves long-horizon rollout generalization and empirical robustness, and achieves competitive accuracy at comparable parameter budgets relative to competitive baselines including DINo, FNO, CNO, and Transolver.

==> _qa/test_compile_roots.py <==
"""Regression check: the same arXiv main must work from both project roots."""
from pathlib import Path
import importlib.util
import json
import re
import sys
import tempfile

out = Path(__file__).resolve().parents[1]
root = out.parent
compiler_script = Path(r'C:\Users\pswpe\.agents\skills\latex-paper-en\scripts\compile.py')
spec = importlib.util.spec_from_file_location('latex_skill_compile', compiler_script)
module = importlib.util.module_from_spec(spec)
spec.loader.exec_module(module)
cases = {'overleaf-root': root, 'standalone': out}
selected = sys.argv[1:] or list(cases)
results = []
for name in selected:
    workdir = cases[name]
    build = Path(tempfile.mkdtemp(prefix=f'smore-{name}-'))
    compiler = module.LaTeXCompiler(str(out / 'SMORE_arxiv.tex'), compiler='pdflatex')
    compiler.work_dir = workdir
    status = compiler.compile(outdir=str(build))
    logpath = build / 'SMORE_arxiv.log'
    log = logpath.read_text(encoding='utf-8', errors='replace') if logpath.exists() else ''
    errors = re.findall(r'LaTeX Error: ([^\n]+)', log)
    unresolved = 'undefined' in log
    records = (build / 'SMORE_arxiv.fls').read_text(encoding='utf-8', errors='replace')
    manuscript_inputs = []
    for line in records.splitlines():
        if not line.startswith('INPUT '):
            continue
        p = Path(line[6:])
        p = p if p.is_absolute() else workdir / p
        p = p.resolve()
        if p.suffix == '.tex' and 'paper' in p.parts:
            manuscript_inputs.append(p)
    # The recorder also lists existence probes for graphics. Check the actual
    # selected graphic paths from pdftex.def's <use ...> records instead.
    for used in re.findall(r'<use ([^>]+)>', log):
        p = Path(used)
        if p.suffix == '.png':
            manuscript_inputs.append((p if p.is_absolute() else workdir / p).resolve())
    wrong_inputs = sorted({str(p) for p in manuscript_inputs if not p.is_relative_to(out / 'paper')})
    passed = status == 0 and not errors and not unresolved and not wrong_inputs
    results.append({'case': name, 'pass': passed, 'compiler_exit': status,
                    'latex_errors': len(errors), 'first_error': errors[0] if errors else None,
                    'undefined_references_or_citations': unresolved,
                    'wrong_manuscript_inputs': wrong_inputs, 'build_directory': str(build)})
    print('\nREGRESSION RESULT: ' + json.dumps(results[-1], indent=2), flush=True)
(out / '_qa/compile_root_results.json').write_text(json.dumps(results, indent=2), encoding='utf-8')
sys.exit(0 if all(r['pass'] for r in results) else 1)


==> _qa/test_corresponding_author.py <==
"""Check the rendered first page for the requested contact details."""
from pathlib import Path
import sys
from pypdf import PdfReader

pdf = Path(sys.argv[1])
page = PdfReader(pdf).pages[0]
text = ' '.join(page.extract_text().split())
uris = []
for ref in page.get('/Annots', []):
    annotation = ref.get_object()
    action = annotation.get('/A')
    if action:
        uris.append(str(action.get_object().get('/URI', '')))
checks = {
    'author name appears on first page': 'Shaowu Pan' in text,
    'corresponding-author label is rendered': 'Corresponding author' in text,
    'email address is rendered': 'pans2@rpi.edu' in text,
    'email link has the correct destination': 'mailto:pans2@rpi.edu' in uris,
}
for label, passed in checks.items():
    print(f'{"PASS" if passed else "FAIL"}: {label}')
sys.exit(0 if all(checks.values()) else 1)


==> _qa/verify_preservation.py <==
"""Verify the arXiv copy against the original manuscript and initial hashes."""
from pathlib import Path
import hashlib
import json
import re

out = Path(__file__).resolve().parents[1]
root = out.parent
manifest = json.loads((out / '_qa/original_sha256.json').read_text())
external_changes = []
for rel, digest in manifest.items():
    if hashlib.sha256((root / rel).read_bytes()).hexdigest() != digest:
        external_changes.append(rel)
print(f'Original-file snapshot: {len(manifest) - len(external_changes)} unchanged; external changes: {external_changes}')
assert set(external_changes) <= {'paper_cited.bib', 'arxiv\\arxiv.tex'}, external_changes

fixes = {}
for source in sorted((root / 'paper').glob('*.tex')):
    before = source.read_bytes()
    after = (out / 'paper' / source.name).read_bytes()
    expected = before.replace(b'\\begin{table}[pos=!htbp]', b'\\begin{table}[!htbp]')
    count = before.count(b'\\begin{table}[pos=!htbp]')
    if source.name == '5_numerical_experiments.tex':
        marker = b'\\label{tab:ns_spatial_capacity}\n  \\small\n'
        assert expected.count(marker) == 1
        expected = expected.replace(marker, marker + b'  \\setlength{\\tabcolsep}{2pt}\n')
    assert after == expected, source.name
    fixes[source.name] = count
print('PASS: seven chapters preserved byte-for-byte except eight float-option fixes and one table-spacing command.')

images = sorted((root / 'paper/image').iterdir())
for image in images:
    assert image.read_bytes() == (out / 'paper/image' / image.name).read_bytes(), image.name
assert hashlib.sha256((out / 'paper_cited.bib').read_bytes()).hexdigest() == manifest['paper_cited.bib']
print(f'PASS: all {len(images)} images match the originals; bibliography matches its task-start snapshot.')

source = (root / 'MAIN_CMANE.tex').read_text(encoding='utf-8')
target = (out / 'SMORE_arxiv.tex').read_text(encoding='utf-8')
abstract = re.search(r'\\begin\{abstract\}(.*?)\\end\{abstract\}', source, re.S).group(1)
assert '\\begin{abstract}' + abstract + '\\par\\medskip' in target
body = source[source.index('\\input{paper/1_introduction}'):]
body = body.replace('\\bibliography{paper_cited}', '\\bibliography{paper_cited,arxiv_missing_refs}')
assert target[target.index('\\input{paper/1_introduction}'):] == body
title = re.search(r'\\title\[mode=title\]\{([^\n]+)\}', source).group(1)
assert title in target
for author in re.findall(r'\\author\[1\]\{([^}]+)\}', source):
    assert author in target
highlights = re.search(r'\\begin\{highlights\}.*?\\end\{highlights\}', source, re.S).group()
assert '\n'.join('% ' + line for line in highlights.splitlines()) in target
print('PASS: title, authors, abstract, acknowledgements, section order and journal-highlight wording preserved.')

archive = (root / 'Archived/original/panlab.bib').read_text(encoding='utf-8')
restored = (out / 'arxiv_missing_refs.bib').read_text(encoding='utf-8')
for key in ['goyal2023guaranteed', 'pan2018_ddc']:
    start = re.search(r'@\w+\s*\{' + key + ',', archive).start()
    brace = archive.index('{', start)
    depth = 0
    for i in range(brace, len(archive)):
        if archive[i] == '{':
            depth += 1
        elif archive[i] == '}':
            depth -= 1
        if depth == 0:
            assert archive[start:i + 1] in restored
            break
print('PASS: both missing bibliography entries are exact copies from the project archive.')

log = (out / '_build/SMORE_arxiv.log').read_text(encoding='utf-8', errors='replace')
for pattern in ['LaTeX Error', 'Undefined control sequence', 'undefined', 'Overfull', 'Float too large', 'Missing character']:
    assert pattern not in log, pattern
print('PASS: final build has no errors, unresolved references/citations, overflowing boxes or oversized floats.')
(out / '_qa/preservation_verified.json').write_text(json.dumps({
    'original_files_unchanged': len(manifest) - len(external_changes),
    'external_changes_since_task_start': external_changes,
    'bibliography_matches_task_start_snapshot': True,
    'chapters_verified': len(fixes),
    'images_byte_identical': len(images),
    'table_placement_fixes': fixes,
    'other_chapter_edits': ['5_numerical_experiments.tex: tab:ns_spatial_capacity column spacing only'],
    'restored_bibliography_entries': ['goyal2023guaranteed', 'pan2018_ddc'],
    'log_verified': True,
}, indent=2), encoding='utf-8')

